Spectra of a class of non-self-adjoint matrices

We consider a new class of non-self-adjoint matrices that arise from an indefinite self-adjoint linear pencil of matrices, and obtain the spectral asymptotics of the spectra as the size of the matrices diverges to infinity. We prove that the spectrum is qualitatively different when a certain parameter $c$ equals $0$, and when it is non-zero, and that certain features of the spectrum depend on Diophantine properties of $c$.

==> anc/makemovie.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     67415,       1576]
NotebookOptionsPosition[     66710,       1549]
NotebookOutlinePosition[     67106,       1566]
CellTagsIndexPosition[     67063,       1563]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "script", " ", "is", " ", "ancillary", " ", "to", " ", "the", 
   " ", "paper", "\[IndentingNewLine]", "by", " ", 
   RowBox[{"E", ".", "B", ".", "Davies"}], " ", "and", " ", 
   RowBox[{"M", ".", "Levitin"}], "\[IndentingNewLine]", "  ", 
   "\"\<Spectra of a class of non-self-adjoint matrices\>\""}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.59431019023501*^9, 3.594310295269656*^9}, {
  3.594311580504693*^9, 3.594311583382736*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "this", " ", "function", " ", "computes", " ", "the", " ", "eigenvalues",
       " ", "of", " ", "the", " ", "operator", " ", "pencil", 
      "\[IndentingNewLine]", 
      SubscriptBox["H", 
       RowBox[{
        RowBox[{"m", "+", "n"}], ";", " ", "c"}]]}], " ", "-", " ", 
     RowBox[{"\[Lambda]", " ", 
      SubscriptBox["D", 
       RowBox[{
        RowBox[{"m", "+", "n"}], ";", " ", "c"}]]}]}], ";", " ", 
    RowBox[{
    "it", " ", "returns", " ", "the", " ", "list", " ", "of", " ", "pairs", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", "\[Lambda]", "]"}], ",", " ", 
       RowBox[{"Im", "[", "\[Lambda]", "]"}]}], "}"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AmatrixEigs", "[", 
     RowBox[{"m_", ",", "n_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"H", ",", "Dd", ",", " ", "i", ",", " ", "j", ",", " ", "ee"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"H", "=", " ", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Table", "[", 
          RowBox[{"c", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "+", "n"}], ">", "1"}], ",", 
         RowBox[{"H", "=", 
          RowBox[{"H", "+", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"m", "+", "n", "-", "1"}]}], "}"}]}], "]"}], ",", 
             "1", ",", 
             RowBox[{"m", "+", "n"}]}], "]"}], "+", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"m", "+", "n", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"m", "+", "n"}]}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Dd", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "\[LessEqual]", "m"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ee", "=", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"Dd", ".", "H"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"ee", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", " ", 
           RowBox[{"Im", "[", 
            RowBox[{"ee", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", 
           RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "this", " ", "function", " ", "rescales", " ", "the", " ", "imaginary", 
      " ", "parts", " ", "of", " ", "\[IndentingNewLine]", "an", " ", 
      "eigenvalue", " ", "list", " ", "ee", " ", "by", " ", "N"}], "=", 
     RowBox[{"dim", 
      RowBox[{"(", "ee", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RescaleEigs", "[", "ee_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "M"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"M", "=", 
        RowBox[{"N", "[", 
         RowBox[{"Length", "[", "ee", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ee", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"ee", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], " ", "M"}]}], "}"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "M"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "see", " ", "Section", " ", "4", " ", "of", " ", "the", " ", "paper"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalLambda]", "0"], "[", "u_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"4", "-", 
        RowBox[{"u", "^", "2"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Tan", "[", 
        RowBox[{
         RowBox[{"Pi", "/", "4"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"ArcCos", "[", 
           RowBox[{"u", "/", "2"}], "]"}]}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "see", " ", "Section", " ", "5", " ", "of", " ", "the", " ", "paper"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"c_", ",", "u_", ",", " ", "v_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Tanh", "[", 
       RowBox[{"v", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "-", "c"}], ")"}], "^", "2"}]}], "]"}]}], ")"}]}], 
       "]"}], " ", 
      RowBox[{"Tanh", "[", 
       RowBox[{"v", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "+", "c"}], ")"}], "^", "2"}]}], "]"}]}], ")"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalLambda]", "[", 
      RowBox[{"c_", ",", " ", "u_"}], "]"}], ":=", 
     RowBox[{"v", "//.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"c", ",", "u", ",", "v"}], "]"}], "\[Equal]", " ", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"Tan", "[", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "-", "c"}], ")"}], "/", "2"}], "]"}], "/", "2"}],
             "]"}], " ", 
           RowBox[{"Tan", "[", 
            RowBox[{
             RowBox[{"ArcCos", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", "c"}], ")"}], "/", "2"}], "]"}], "/", "2"}],
             "]"}]}], "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"v", ",", 
          RowBox[{"2", "-", "u"}]}], "}"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5915200072969313`*^9, 3.591520011866562*^9}, {
  3.593668393255279*^9, 3.593668396622478*^9}, {3.593677944404057*^9, 
  3.59367796914424*^9}, {3.593679231581994*^9, 3.593679232966509*^9}, {
  3.594309863107706*^9, 3.594310074201323*^9}, {3.594310117806676*^9, 
  3.594310181996867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "function", " ", "separates", " ", "the", " ", "list", " ", 
     "of", " ", "scaled", " ", "eigenvalues", " ", "\[IndentingNewLine]", 
     "into", " ", "the", " ", "list", " ", "of", " ", "the", " ", "real", " ",
      "ones", " ", "and", " ", "the", " ", "list", " ", "of", " ", "the", "  ",
      "non"}], "-", 
    RowBox[{"real", " ", "ones"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eigsRI", "[", 
    RowBox[{"m_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ee", "}"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ee", "=", 
       RowBox[{"RescaleEigs", "[", 
        RowBox[{"AmatrixEigs", "[", 
         RowBox[{"m", ",", "m", ",", "c"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"ee", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "\[Equal]", "0"}], " ", 
           "&"}]}], "]"}], ",", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"ee", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "\[NotEqual]", "0"}], " ", 
           "&"}]}], "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5936686572710752`*^9, 3.5936687267213497`*^9}, {
  3.593668802878275*^9, 3.593668924608604*^9}, {3.593668987505485*^9, 
  3.593668994533638*^9}, {3.593669042686261*^9, 3.593669072185422*^9}, {
  3.59366910482773*^9, 3.59366918183638*^9}, {3.593669242147209*^9, 
  3.593669242650422*^9}, {3.5943103142069397`*^9, 3.594310367675501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "this", " ", "function", " ", "creates", " ", "one", " ", "frame", " ", 
      "of", " ", "the", " ", "movie", " ", "with", " ", "\[IndentingNewLine]",
       "m"}], "=", " ", "mm"}], ",", " ", 
    RowBox[{
     RowBox[{"c", "=", "cc"}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{
     "parameters", " ", "cmax", " ", "and", " ", "ymax", " ", "determine", 
      " ", "the", " ", "axes", " ", "limits", " ", "to", " ", "help", " ", 
      "scaling"}], ";", "  ", "\[IndentingNewLine]", 
     RowBox[{
     "fsize", " ", "gives", " ", "the", " ", "horizontal", " ", "frame", " ", 
      "size", " ", "in", " ", "inches"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "plotest", " ", "is", " ", "the", " ", "logical", " ", "variable", " ", 
      "which", " ", "determines", " ", "whether", " ", "or", " ", "not", " ", 
      "to", " ", "plot", " ", "\[IndentingNewLine]", "the", " ", "asymptotic",
       " ", "estimates"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"OneFrame", "[", 
     RowBox[{
     "mm_", ",", "cc_", ",", " ", "cmax_", ",", " ", "ymax_", ",", " ", 
      "fsize_", ",", " ", "plotest_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ri", ",", " ", "st", ",", " ", "pllist", ",", " ", "stlist", ",", " ",
         "lplot", ",", " ", "eplot"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ri", "=", 
        RowBox[{"eigsRI", "[", 
         RowBox[{"mm", ",", 
          RowBox[{"N", "[", "cc", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"st", "=", " ", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Red"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ri", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pllist", "=", 
            RowBox[{"{", 
             RowBox[{"ri", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "}"}]}], ";", " ", 
           RowBox[{"stlist", "=", 
            RowBox[{"{", 
             RowBox[{"st", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "}"}]}], ";"}], ")"}], ",", " ",
          "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ri", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
            RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pllist", "=", 
              RowBox[{"{", 
               RowBox[{"ri", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";", " ", 
             RowBox[{"stlist", "=", 
              RowBox[{"{", 
               RowBox[{"st", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], ")"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pllist", "=", "ri"}], ";", " ", 
             RowBox[{"stlist", "=", "st"}], ";"}], ")"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lplot", "=", 
        RowBox[{"ListPlot", "[", 
         RowBox[{"pllist", ",", "\[IndentingNewLine]", 
          RowBox[{"PlotMarkers", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<\[FilledSmallCircle]\>\"", ",", "12"}], "}"}]}], ",",
           " ", "\[IndentingNewLine]", 
          RowBox[{"PlotStyle", "\[Rule]", "stlist"}], ",", " ", 
          "\[IndentingNewLine]", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2."}], "-", "cmax", "-", "0.2"}], ",", 
               RowBox[{"2.", "+", "cmax", "+", "0.2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "ymax"}], ",", "ymax"}], "}"}]}], "}"}]}], ",", 
          " ", "\[IndentingNewLine]", 
          RowBox[{"AspectRatio", "\[Rule]", "0.8"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", " ", 
          "\[IndentingNewLine]", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"72", " ", "fsize"}]}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{"ImagePadding", "\[Rule]", "Automatic"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", "\[Lambda]", "]"}], ",", " ", 
             RowBox[{"2", "m", " ", 
              RowBox[{"Im", "[", "\[Lambda]", "]"}]}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Epilog", "\[Rule]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"cc", ">", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Text", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<c==\>\"", "<>", 
                   RowBox[{"ToString", "[", "cc", "]"}]}], "]"}], ",", 
                 RowBox[{"Scaled", "[", 
                  RowBox[{"{", 
                   RowBox[{"0.85", ",", "0.85"}], "}"}], "]"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Text", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<c==\>\"", "<>", 
                   RowBox[{"ToString", "[", "0.", "]"}]}], "]"}], ",", 
                 RowBox[{"Scaled", "[", 
                  RowBox[{"{", 
                   RowBox[{"0.85", ",", "0.85"}], "}"}], "]"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], " ", 
              "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<m==\>\"", "<>", 
                 RowBox[{"ToString", "[", "mm", "]"}]}], "]"}], ",", " ", 
               RowBox[{"Scaled", "[", 
                RowBox[{"{", 
                 RowBox[{"0.85", ",", "0.95"}], "}"}], "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], 
            "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"plotest", " ", "&&", " ", 
          RowBox[{"cc", "<", "2."}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"cc", ">", "0"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Show", "[", 
            RowBox[{"lplot", ",", " ", 
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalLambda]", "[", 
                  RowBox[{
                   RowBox[{"N", "[", "cc", "]"}], ",", 
                   RowBox[{"Abs", "[", "u", "]"}]}], "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{"\[CapitalLambda]", "[", 
                   RowBox[{
                    RowBox[{"N", "[", "cc", "]"}], ",", 
                    RowBox[{"Abs", "[", "u", "]"}]}], "]"}]}]}], "}"}], ",", 
               " ", 
               RowBox[{"{", 
                RowBox[{"u", ",", 
                 RowBox[{
                  RowBox[{"-", "2."}], "+", "cc"}], ",", 
                 RowBox[{"2.", "-", "cc"}]}], "}"}], ",", " ", 
               RowBox[{"PlotStyle", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "Black", "}"}], ",", 
                  RowBox[{"{", "Black", "}"}]}], "}"}]}]}], "]"}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Show", "[", 
            RowBox[{"lplot", ",", 
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["\[CapitalLambda]", "0"], "[", 
                  RowBox[{"Abs", "[", "u", "]"}], "]"}], ",", 
                 RowBox[{"-", 
                  RowBox[{
                   SubscriptBox["\[CapitalLambda]", "0"], "[", 
                   RowBox[{"Abs", "[", "u", "]"}], "]"}]}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"u", ",", 
                 RowBox[{"-", "2."}], ",", "2."}], "}"}], ",", " ", 
               RowBox[{"PlotStyle", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "Black", "}"}], ",", 
                  RowBox[{"{", "Black", "}"}]}], "}"}]}]}], "]"}]}], " ", 
            "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]",
          "lplot"}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "this", " ", "function", " ", "makes", " ", "a", " ", "movie", " ", 
       "for", " ", "a", " ", "given", " ", "m", " ", "and", " ", "c", " ", 
       "changing", " ", "from", " ", "cmax", " ", "to", " ", "zero", " ", 
       "\[IndentingNewLine]", "with", " ", "step"}], " ", "-", "cstep"}], ";",
      " ", 
     RowBox[{
     "other", " ", "parameters", " ", "are", " ", "as", " ", "above"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MakeFrames", "[", 
     RowBox[{
     "m_", ",", " ", "cmax_", ",", " ", "cstep_", ",", " ", "ymax_", ",", " ",
       "fsize_", ",", " ", "plotest_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "c", "}"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"OneFrame", "[", 
         RowBox[{
         "m", ",", "c", ",", "cmax", ",", "ymax", ",", "fsize", ",", " ", 
          "plotest"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "cmax", ",", "0.", ",", 
          RowBox[{"-", "cstep"}]}], "}"}]}], "]"}]}], " ", 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.593197565229492*^9, 3.593197612236355*^9}, {
   3.593197683419511*^9, 3.593197726240872*^9}, {3.5931977854893436`*^9, 
   3.5931977905432463`*^9}, {3.5931978229037046`*^9, 3.593197850863554*^9}, {
   3.593510324797181*^9, 3.593510372596148*^9}, {3.593510460874915*^9, 
   3.5935104701265087`*^9}, {3.5935105219897003`*^9, 3.593510523875839*^9}, {
   3.5935129505858707`*^9, 3.593512956584651*^9}, {3.593512993927451*^9, 
   3.593513066351562*^9}, {3.593538647401614*^9, 3.5935386493519297`*^9}, {
   3.59353872630296*^9, 3.593538776157752*^9}, {3.593538853365774*^9, 
   3.593538866896035*^9}, {3.5935390497426147`*^9, 3.593539195603256*^9}, {
   3.593539248601409*^9, 3.593539250536083*^9}, {3.593539566987317*^9, 
   3.593539578657399*^9}, {3.593540673620838*^9, 3.593540684809964*^9}, {
   3.593540733570374*^9, 3.5935407351355886`*^9}, {3.593540912366908*^9, 
   3.59354091590276*^9}, {3.593541012666274*^9, 3.5935410516980124`*^9}, {
   3.5935410839444036`*^9, 3.593541124286841*^9}, 3.593668370464608*^9, {
   3.593669003690097*^9, 3.593669020522567*^9}, {3.593669213310795*^9, 
   3.593669231501437*^9}, {3.593669316404522*^9, 3.5936693168783693`*^9}, {
   3.5936695832022467`*^9, 3.593669683993506*^9}, {3.593674644579276*^9, 
   3.59367465567449*^9}, {3.593674693653747*^9, 3.5936747013737087`*^9}, {
   3.593674735438237*^9, 3.593674779640251*^9}, {3.5936749872406797`*^9, 
   3.593675160790057*^9}, {3.593675211902275*^9, 3.593675213423098*^9}, {
   3.593675253710669*^9, 3.593675288892139*^9}, {3.593675817690099*^9, 
   3.593676043499496*^9}, {3.593676079375456*^9, 3.593676139664505*^9}, {
   3.593676215540989*^9, 3.593676241480817*^9}, {3.5936762721348257`*^9, 
   3.593676291409237*^9}, {3.593676330537602*^9, 3.593676352750655*^9}, {
   3.593676391873279*^9, 3.593676712183682*^9}, {3.593676767086423*^9, 
   3.593676775412755*^9}, {3.593678156737591*^9, 3.593678232475645*^9}, {
   3.5936782770206137`*^9, 3.593678488481533*^9}, {3.5936785575631733`*^9, 
   3.593678623312752*^9}, {3.5936787038337307`*^9, 3.5936787541134987`*^9}, {
   3.593678855651181*^9, 3.593678873106206*^9}, {3.5936789586958857`*^9, 
   3.593679101921455*^9}, {3.593679150035941*^9, 3.593679176419237*^9}, {
   3.5936792713802843`*^9, 3.593679292403389*^9}, {3.5936793720678577`*^9, 
   3.593679511906781*^9}, {3.593679586197899*^9, 3.593679593921341*^9}, {
   3.593679652067998*^9, 3.593679673154923*^9}, {3.593679756907028*^9, 
   3.5936799785776663`*^9}, {3.593680049348626*^9, 3.593680071013152*^9}, {
   3.593708164057446*^9, 3.593708173351865*^9}, {3.594310419506839*^9, 
   3.5943105046777353`*^9}, {3.594310649888164*^9, 3.594310721001872*^9}, {
   3.594310786752528*^9, 3.594310848441676*^9}, {3.59431090173661*^9, 
   3.594310998136589*^9}, {3.5943110517988253`*^9, 3.594311080861231*^9}, {
   3.594311126671443*^9, 3.5943111671958857`*^9}, {3.594311265049616*^9, 
   3.594311444858593*^9}, {3.594311492290555*^9, 3.5943114955441103`*^9}, {
   3.5944710066020308`*^9, 3.594471009630368*^9}, {3.594471133524529*^9, 
   3.594471143821216*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", " ", "of", " ", "a", " ", "frame"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"OneFrame", "[", 
   RowBox[{"100", ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", "5", "]"}], "/", "2."}], ",", "2.1", ",", "10", ",",
     "7.5", ",", "True"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5936785129800577`*^9, 3.593678562850863*^9}, {
   3.593679323919571*^9, 3.593679330435478*^9}, 3.593679687249037*^9, {
   3.593679996315921*^9, 3.593680008305977*^9}, {3.593680078629071*^9, 
   3.59368009034886*^9}, {3.594311599414527*^9, 3.594311608580963*^9}, {
   3.594470966543833*^9, 3.594470976927105*^9}, {3.5944710899281197`*^9, 
   3.59447109118295*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJzt12tMU3cYx/Fyl3TzEonc5kDEgWAEMUBxk3O2CjqiCKLDdYIGb5iyYYuC
mqHD2XkFLAa5uc3pABk6xTnnZfN/qqKIoIihgAwKXoEhN+VmJ27rA88/+b/f
u/KGfPL9lUJPQvJMiYlfstZUJBIdNBGJ/vtueTtJfaVrDC8a+TIFC6MejgyR
3Wyj7gPj/lde/UOtjvokGPcLj1xs6LlHezAYe++xkiR7gfY6MPbxnuKmJT/R
Pg5Mf76rLv74Qdqng7FPCFKqJiTQ/hYYe7lHXtyP4bRrwNiX+bavWzODdn8w
dvdNhwplZrT3JRiM/fvXDuFqrRX2FDD2XNvryokFtKeDsR/IvmbxXEGdDMa9
eY9vu8cc6sZug3HvH1r/6MGwJXYnMPb0oAOHxQLtW8DYg7aqd1Yk086BsQfk
ZYtmSmifAca+ckbq3A+7LNASMO7zP/L0sztOrQLj/vp+2dnSCNrPgbEnHlnM
R5nQLgdjH05K8HpRbI6+B8a9w9D4/UciaLcDY/8q5aZN/KAZdgUYe+MzTWBK
LnUlGPffuJyZ1h5A+2Yw9keJKfs0WlO0Foz7Fvs/bzspqOvAuLfVL9JNtqZ9
Ehi71RPvkJrvTLBrHxuMXaMPcFjlQ3sOGLuqrKix7poI+yow9l6zsXmyCNrL
wdgnF5qoTa6+4fD3A5NRq0nGrjv1w9g3gWlviktZ2vkaeyAYe0hWf07Fm7+x
vw3GXhCQvGHjWNrzwNiT0ssHtjrosa8HY08LrMqa6voKrQTj/sHcYFLoOYT9
dzD9e7Zr7/OzBtGfgHE/uDyg1d13AHsNGPuzsEMrc/z7sZeCsX+RvXFtuaQP
uxyMXSYT2/VKXmKfDsb+h27OO1LJC+ynwdjnFe7savPrpa8HY39q88rZyrcH
+20wfX5l5fZHfbrRqWDci89rRBXRndjNwPR5qHaX7FjcgX01GHufODsmdxb1
VTDuiy97/TbTgfZ9YOxiq6K7Mb1/Ye+0NBi7ardNc+gl2peBsf+8adihRUFd
DMb9XVnltWN21CfAuM9yt4qSF7fT9wPjfv707s60S23Yg8HY58kzC244UruD
6fNtHhcUVP2Mfv5g3OdYSzO9Bp5iTwdjt5CFrwhb9AR7z6cGY4/StdX4xDzC
7g2mrx885erh0YJdP2Awdu8Nq/eeD2lAu4Bxn+k2P2bvjirsX4Pp53+USwxb
0M5VbWu0ftjdyjEmKjDZnAadMTlw9Nt1765t5c5ceDJrqbiHY0xiweTWZeiM
yQeOs6PkoU/J5OhbJ6Q3+zjG5H0wN/Yz6IzJhS3y7OoNjzn1DXPnqn//jzEm
BWDiXQqdMXG7VGsdrnjI7d4WqVVIRTxjYRqYbP8SOmMhQzneLzK2mdNm/OJ+
uqCPY0ySwUSTC50xcckoKBEdbOQGbQ+36T824xkLZWqDiXISdMaCpMHStWNB
Pbfnzp4wpx2mPGPBD0x2VUJnLKTFSIfyX9dw9kXqFgutNc9YUIKJaqQzFrTS
MkVcUTWxD4w9br7TlGcsnARzkpHOWHipiX5vYmwF2ax7/vmxDkuesdAE5qY0
Qmcs3G/NWT50uZRYOiud3Rwn8IyFXDBXOtIZC/lZupz54Ve4MUmnys/F2fCM
hVAwKUqEzljI1vevyFWUEJ9pUxdKK215xoIHmFvvCp2xoEw44ZZam8mdrYtf
43zRkWcsyJUGk9m10BkLxvvDeH8Y7w/j/TFq4/1hvD+M94fx/hi18f4w3h/G
+8N4f/xf98c/LNsOhQ==
    "], {
     {RGBColor[0, 0, 1], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 201], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 202], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 203], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 204], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 205], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 206], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 207], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 208], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 209], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 210], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 211], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 212], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 213], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 214], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 215], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 216], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 217], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 218], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 219], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 220], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 221], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 222], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 223], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 224], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 225], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 226], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 227], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 228], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 229], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 230], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 231], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 232], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 233], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 234], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 235], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 236], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 237], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 238], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 239], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 240], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 241], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 242], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 243], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 244], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 245], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 246], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 247], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 248], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 249], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 250], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 251], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 252], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 253], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 254], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 255], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 256], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 257], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 258], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 259], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 260], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 261], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 262], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 263], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 264], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 265], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 266], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 267], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 268], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 269], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 270], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 271], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 272], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 273], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 274], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 275], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 276], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 277], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 278], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 279], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 280], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 281], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 282], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 283], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 284], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 285], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 286], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 287], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 288], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 289], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 290], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 291], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 292], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 293], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 294], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 295], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 296], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 297], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 298], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 299], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 300], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 301], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 302], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 303], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 304], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 305], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 306], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 307], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 308], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 309], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 310], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 311], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 312], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 313], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 314], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 315], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 316], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 317], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 318], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 319], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 320], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 321], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 322], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 323], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 324], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 325], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 326], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 327], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 328], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 329], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 330], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 331], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 332], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 333], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 334], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 335], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 336], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 337], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 338], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 339], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 340]}, 
     {RGBColor[1, 0, 0], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 341], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 342], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 343], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 344], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 345], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 346], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 347], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 348], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 349], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 350], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 351], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 352], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 353], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 354], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 355], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 356], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 357], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 358], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 359], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 360], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 361], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 362], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 363], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 364], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 365], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 366], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 367], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 368], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 369], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 370], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 371], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 372], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 373], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 374], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 375], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 376], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 377], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 378], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 379], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 380], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 381], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 382], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 383], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 384], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 385], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 386], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 387], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 388], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 389], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 390], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 391], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 392], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 393], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 394], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 395], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 396], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 397], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 398], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 399], InsetBox[
       StyleBox["\<\"\[FilledSmallCircle]\"\>",
        StripOnInput->False,
        FontSize->12], 400]}, {}}], {{}, {}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJw1mGk0FW60xg2RJHEc43F0zClUIhW130wppZKiyBSiTMkcmTM1UVKKMkRR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      "]]}, 
    {GrayLevel[0], LineBox[CompressedData["
1:eJw1WHk0FG7YtUSSxJixjdHYU6hEKuotW0qppCiyhShbskf2bG2UlKIsUZRt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      "]]}}},
  AspectRatio->0.8,
  Axes->True,
  AxesLabel->{
    FormBox[
     RowBox[{"Re", "(", "\[Lambda]", ")"}], TraditionalForm], 
    FormBox[
     RowBox[{"2", " ", "m", " ", 
       RowBox[{"Im", "(", "\[Lambda]", ")"}]}], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Epilog->{
    InsetBox[
     FormBox[
      RowBox[{"c", "\[LongEqual]", "1.11803`"}], TraditionalForm], 
     Scaled[{0.85, 0.85}], {-1, 1}], 
    InsetBox[
     FormBox[
      RowBox[{"m", "\[LongEqual]", "100"}], TraditionalForm], 
     Scaled[{0.85, 0.95}], {-1, 1}]},
  FrameLabel->{
    FormBox[
     RowBox[{"FontSize", "\[Rule]", "14"}], TraditionalForm]},
  ImagePadding->Automatic,
  ImageSize->540.,
  PlotRange->{{-4.3, 4.3}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.593680091487137*^9, 3.593708179119269*^9, 3.594310702746073*^9, {
   3.594310819036579*^9, 3.59431085188505*^9}, {3.5943109717967176`*^9, 
   3.5943109902879457`*^9}, {3.594311064825152*^9, 3.5943110853931303`*^9}, {
   3.5943111509211817`*^9, 3.594311170854353*^9}, 3.594311457293058*^9, 
   3.594311610604891*^9, {3.5944710191702213`*^9, 3.594471032908474*^9}, {
   3.594471085650755*^9, 3.594471092625112*^9}, 3.594471154650012*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "operation", " ", "is", " ", 
    RowBox[{"slow", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"frames3", "=", 
    RowBox[{"MakeFrames", "[", 
     RowBox[{
     "100", ",", " ", "2.05", ",", "0.001", ",", "10.", ",", "7.5", ",", " ", 
      "True"}], "]"}]}], " ", ";"}]}]], "Input",
 CellChangeTimes->{{3.5937048004037523`*^9, 3.593704813976654*^9}, {
  3.5943129136087837`*^9, 3.594312946944882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Mathematica", " ", "7", " ", "is", " ", "unable", " ", "to", " ", 
     "export", " ", "directly", " ", "to", " ", "mp4"}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"conversion", " ", 
     RowBox[{"from", " ", ".", "avi"}], " ", 
     RowBox[{"to", " ", ".", "mp4"}], " ", "format", " ", "has", " ", "been", 
     " ", "done", " ", "externally"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "operation", " ", "is", " ", 
    RowBox[{"slow", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<frames3e.avi\>\"", ",", " ", "frames3", ",", " ", 
    RowBox[{"\"\<FrameRate\>\"", "\[Rule]", "15"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5937056574457617`*^9, 3.5937056705481663`*^9}, {
   3.594311507089972*^9, 3.5943115674431877`*^9}, {3.59431293531761*^9, 
   3.594312950976737*^9}, 3.594312993394764*^9}],

Cell[BoxData["\<\"frames3e.avi\"\>"], "Output",
 CellChangeTimes->{3.5937062713647203`*^9, 3.593709670553308*^9, 
  3.5943132729837513`*^9}]
}, Open  ]]
},
WindowSize->{703, 604},
WindowMargins->{{188, Automatic}, {-10, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 504, 10, 58, "Input"],
Cell[1052, 32, 7674, 214, 440, "Input"],
Cell[8729, 248, 1810, 44, 103, "Input"],
Cell[10542, 294, 14196, 301, 841, "Input"],
Cell[CellGroupData[{
Cell[24763, 599, 720, 15, 43, "Input"],
Cell[25486, 616, 39538, 886, 443, "Output"]
}, Open  ]],
Cell[65039, 1505, 492, 12, 43, "Input"],
Cell[CellGroupData[{
Cell[65556, 1521, 995, 21, 88, "Input"],
Cell[66554, 1544, 140, 2, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

